Deep TOV to characterize Neutron Stars

Astrophysical observations, theoretical models, and terrestrial experiments probe different regions of neutron star (NS) interior. Therefore, it is essential to consistently combine the information from these sources. This analysis requires multiple evaluations of Tolman Oppenheimer Volkoff equations which can become computationally expensive with a large number of observations. Further, multi-messenger astronomy requires rapid NS characterization via gravitational waves for efficient electromagnetic follow-up. In this work, we develop a novel neural network-based map from the EoS curve to the mass and radius of cold non-rotating NS. We estimate a speed-up of an order of magnitude when compared with the state-of-the-art RePrimAnd solver and an average error of 1e-3 when calculating the mass and radius of the neutron star. Additionally, we also develop neural network solvers for obtaining EoS curves from a physics conforming EoS model, FRZ$\chi_{1.5}$. We utilize this efficient continuous map to measure the sensitivity of model parameters of FRZ$\chi_{1.5}$ towards mass and radius. We show that 8 out of 18 parameters of this model are sensitive by at least three orders of magnitude higher than the remaining 10 parameters. This information will be useful in further speeding up, as well as probing the crucial parameter space, in the parameter estimation from astrophysical observations using this physics-conforming EoS model.

==> make-submission.sh <==
#!/bin/bash

# make-submission.sh
# This script is for pulling together the files needed to submit our
# paper to the arXiv, and stripping out the LaTeX comments to avoid
# and potential embarrassment or secrets.

# USAGE
# Since we send .bbl files to the arXiv, make sure that you've
# successfully compiled the paper first before running this script
#
# If there are files for inclusion that are not in the directory or
# below (i.e. the relative path starts with ..) then we assume it's a
# figure and don't try to preserve the relative path.
# Therefore make sure you're using a \graphicspath{{a/}{b/}} directive
# so that figures can be moved!

# 26 Jan 2015 - Leo C. Stein <leo.stein@gmail.com>
# 16 Dec 2015 - edited by LCS
# 9 Feb 2017 - LCS: also ignore commas in "<use ..." strings.
# 14 Nov 2018 - LCS: Switch from stripcomments.pl to latexpand
# 2 Feb 2019 - LCS: Use mkjobtexmf for list of figures, add flattening of above-dir files

TEMP=`mktemp /tmp/temp.XXXX`

MASTER='paper'

############################################################

echo ${MASTER}.tex > cp-files
echo ${MASTER}.bbl >> cp-files
# Anything that isn't caught by the code below
cat extra-files >> cp-files

# get list of figures and other files we need
mkjobtexmf --jobname ${MASTER} --cmd-tex pdflatex 2>&1 > /dev/null

grep INPUT ${MASTER}.fls | sed -e '/texmf/d' \
                               -e '/.out/d' \
                               -e '/.aux/d' \
                               -e 's/INPUT //' \
                               -e 's/^.\///' \
                               -e "/${MASTER}.tex/d" \
                               -e "/${MASTER}.bbl/d" | sort | uniq >> cp-files

############################################################

# make subdirs
grep -o -E '^.+/' cp-files   | sort | uniq > subdirs

mkdir -p submission;
for i in `cat subdirs`; do mkdir -p submission/$i; done;

# copy everything over
rm -f tar-files
for i in `cat cp-files`; do
    j=$i;
    if [[ $i == ..* ]]; then
        j=$(basename $i);
    fi
    cp -af $i submission/$j;
    echo $j >> tar-files
done

############################################################

# strip the tex files
for i in `find submission -name '*.tex'`; do
    latexpand $i --keep-includes --empty-comments -o $TEMP;
    mv $TEMP $i;
done

############################################################

# wrap it up
# The COPYFILE_DISABLE environment variable is for mac os x's version
# of tar, which otherwise would include stupid hidden attribute files.
COPYFILE_DISABLE=true tar -c -C submission -T tar-files -z -f ${MASTER}.tar.gz

